h- and p-refined Multilevel Monte Carlo Methods for Uncertainty Quantification in Structural Engineering

Practical structural engineering problems are often characterized by significant uncertainties. Historically, one of the prevalent methods to account for this uncertainty has been the standard Monte Carlo (MC) method. Recently, improved sampling methods have been proposed, based on the idea of variance reduction by employing a hierarchy of mesh refinements. We combine an h- and p-refinement hierarchy with the Multilevel Monte Carlo (MLMC) and Multilevel Quasi-Monte Carlo (MLQMC) method. We investigate the applicability of these novel combination methods on three structural engineering problems, for which the uncertainty resides in the Young's modulus: the static response of a cantilever beam with elastic material behavior, its static response with elastoplastic behavior, and its dynamic response with elastic behavior. The uncertainty is either modeled by means of one random variable sampled from a univariate Gamma distribution or with multiple random variables sampled from a gamma random field. This random field results from a truncated Karhunen-Lo\`eve (KL) expansion. In this paper, we compare the computational costs of these Monte Carlo methods. We demonstrate that MQLMC and MLMC have a significant speedup with respect to MC, regardless of the mesh refinement hierarchy used. We empirically demonstrate that the MLQMC cost is optimally proportional to 1/epsilon under certain conditions, where epsilon is the tolerance on the root-mean-square error (RMSE). In addition, we show that, when the uncertainty is modeled as a random field, the multilevel methods combined with p-refinement have a significant lower computation cost than their counterparts based on h-refinement. We also illustrate the effect the uncertainty models have on the uncertainty bounds in the solutions.

==> IndiviualSamples_plast.m <==
function [ output_args ] = IndiviualSamples_plast( input_args )
%INDIVIUALSAMPLES_PLAST Summary of this function goes here
%   Detailed explanation goes here
close all
clc
clear all

Lx=2500;
Ly=250;

l=0;

E = 200e3;                      % E-modulus
E_in=E;
nu = 0.25;                      % Poisson-coeff.
fy = 240;                       % Yield strength
t = 1;
distrib=4;
Force=135*(0:1:100);
Ed1=E;
NumberOfKlTerms=101;
sigmaRandomField=1;
he=62.5/(2^l);

Options=struct;
Options.verbose=true;

EltOpts.nl='elastoplastic';
Types = {1 'plane4' EltOpts};   % {EltTypID EltName EltOpts}
Sections = [1 t];               % [SecID t]
Line1 = [0 0 0; Lx 0 0];
Line2 = [Lx 0 0; Lx Ly 0];
Line3 = [Lx Ly 0; 0 Ly 0];
Line4 = [0 Ly 0; 0 0 0];

m = Ly/he;                      % number of elements in y-direction
n = Lx/he;                      % number of elements in x-direction
nely=m;
nelx=n;
u_cell={};
u_cell{1}=zeros(10,101);
u_cell{2}=zeros(10,101);

[Nodes,Elements,Edge1,Edge2,Edge3,Edge4,Normals] = makemesh(Line1,Line2,Line3,Line4,m,n,Types(1,:),1,1);
Nodes(:,4) = 0;
nElem=size(Elements,1);
Elements(:,4) = 1:nElem;

DOF = getdof(Elements,Types);
sdof = [0.03;0.04;0.05;0.06;[Edge2;Edge4]+0.01;[Edge2;Edge4]+0.02];
sdog_algo=unique(floor(sdof));

DOF = removedof(DOF,sdof);


%% To be moved elsewhere
% seldof = find(Nodes(:,2)==Lx/2 & Nodes(:,3)==Ly & round(Nodes(:,4)*1000)/1000==0)+0.02;
% 
% 
% 
% load=-1;
% PLoad=Force;
% P = nodalvalues(DOF,seldof,load);


PLoad=Force;

seldof = find(Nodes(:,2)==Lx/2 & Nodes(:,3)==Ly & round(Nodes(:,4)*1000)/1000==0)+0.02;
Node=Ly-he;
while Node>=0
    sel = find(Nodes(:,2)==Lx/2 & Nodes(:,3)==Node & round(Nodes(:,4)*1000)/1000==0)+0.02;
    
    seldof=[seldof sel]  ;
    Node=Node-he;
    
end

load=[-1*0.5 -1*ones(1,size(seldof,2)-2) -1*0.5]./m;


P = nodalvalues(DOF,seldof,load);

distribVec(1)=3;
distribVec(2)=4;

for id=1:2
distrib=distribVec(id);

if(distrib==3)
    %initialise gamma dist
    %     beta=1*0.35^2/(1-0.35^2);
    %     alpha=1/beta;
    %     pd_gam=makedist('Gamma','a',alpha,'b',beta);
    
    
    %% modified for steel struct
    %     alpha=150;
    %     alpha=4;
    % cov=0.35; %concrete
    cov=0.0327; %steel
    beta=Ed1*cov^2/(1-cov^2);
    alpha=Ed1/beta;
    beta=1*cov^2/(1-cov^2);
    alpha=1/beta;
    pd_gam=makedist('Gamma','a',alpha,'b',beta);

elseif(distrib==4)
    %Initialise Gamma dist
    % alpha=8;
    % beta=8;
    % pd_gam=makedist('Gamma','a',alpha,'b',1/beta);
    % x_values_gam=0:5^-4:3;
    % pd_cdf_gam=cdf(pd_gam,x_values_gam);
    cov=0.0327;
    
    beta=Ed1*cov^2/(1-cov^2);
    alpha=Ed1/beta;
    pd_gam=makedist('Gamma','a',alpha,'b',beta);
    x_values_gam=[0:0.01:10]*10E9;
    x_values_gam=[1.6:0.001:2.34]*10E4;
    pd_cdf_gam=cdf(pd_gam,x_values_gam);
    pd_norm=makedist('Normal','mu',0,'sigma',1);
    x_values_norm=-4:5^-4:4;
    pd_cdf_norm=cdf(pd_norm,x_values_norm);
    [eigenfunc, eigenval] = init_fields(sigmaRandomField, NumberOfKlTerms,l, he,nelx,nely);
end    
     for nn=1:10
    nn
    
if(distrib==3)
    xE_1 = Ed1*random(pd_gam,1,1);
    E = [ones(nely,nelx).*xE_1]; % Layers

    %         VecOfModuli(nn)=xE_1;
    
elseif(distrib==4)
    
    [RandomField_orignal,omega]=sample(eigenfunc, eigenval, l);
    %            cdf_mat=interp1(x_values_norm,pd_cdf_norm,RandomField_orignal,'linear','extrap');
    %            GammaField=interp1(pd_cdf_gam,x_values_gam,cdf_mat,'linear','extrap');
    
    cdf_mat=interp1(x_values_norm,pd_cdf_norm,RandomField_orignal,'pchip');
    GammaField=interp1(pd_cdf_gam,x_values_gam,cdf_mat,'pchip');
    RandomField=GammaField;
    E=RandomField;

    
end


nu_in=nu;
Ek = reshape(E,[nElem,1]);


Materials = cell(nElem,3);
for k = 1:nElem, Materials(k,:) = {k 'elastoplastic' {'isotropic' [Ek(k) nu_in] 'vm' [fy] 'multilinear' [1 fy+E_in/20]}}; end
u=solver_nr(Nodes,Elements,Types,Sections,Materials,DOF,P,PLoad,Options);
seldof_plot = find(Nodes(:,2)==Lx/2 & Nodes(:,3)==Ly & round(Nodes(:,4)*1000)/1000==0)+0.02;

u_cell{id}(nn,:)=selectdof(DOF,seldof_plot)*abs(u);

if(nn==1)
    figure
plot(selectdof(DOF,seldof_plot)*abs(u),PLoad./1000)
hold on
else
  plot(selectdof(DOF,seldof_plot)*abs(u),PLoad./1000)
end  
     end

axis([0 9 0 Force(end)/1000 ]);

xticks(0:1:9);
yticks([0:2000:Force(end) Force(end)]./1000);     
     
xlabel('Absolute value of the Deflection [mm]')
ylabel('Force [kN]')
end
figure(1)
hold on
x1=[3 3.7];
y1=[9 9];

x2=[3 3.7];
y2=[10 10];

x3=[3 3];
y3=[9 10];

x4=[3.7 3.7];
y4=[9 10];

plot(x1,y1,'-k');
plot(x2,y2,'-k');
plot(x3,y3,'-k');
plot(x4,y4,'-k');

linkx=[10 6];
linky=[3.7 7.8];
plot(linky,linkx,'-k')

linkx=[9 5.8];
linky=[3 3.15];
plot(linky,linkx,'-k')


% view([90 -90])
axes('position',[.4 .225 .4 .25])

box on
hold on
for op=1:10



plot(u_cell{1}(op,:),PLoad./1000)
hold on
end
axis([3 3.7 9 10 ]);
xlabel('Absolute value of the Deflection [mm]')
ylabel('Force [kN]')


figure(2)
hold on
x1=[3 3.7];
y1=[9 9];

x2=[3 3.7];
y2=[10 10];

x3=[3 3];
y3=[9 10];

x4=[3.7 3.7];
y4=[9 10];

plot(x1,y1,'-k');
plot(x2,y2,'-k');
plot(x3,y3,'-k');
plot(x4,y4,'-k');

linkx=[10 6];
linky=[3.7 7.8];
plot(linky,linkx,'-k')

linkx=[9 5.8];
linky=[3 3.15];
plot(linky,linkx,'-k')


% view([90 -90])
axes('position',[.4 .225 .4 .25])

box on
hold on
for op=1:10



plot(u_cell{2}(op,:),PLoad./1000)
hold on
end
axis([3 3.7 9 10 ]);
xlabel('Absolute value of the Deflection [mm]')
ylabel('Force [kN]')

 Plot2LaTeX(figure(1),'Indiv_Samples_Dist')
 Plot2LaTeX(figure(2),'Indiv_Samples_Field')


end


